Confucius Code Agent: Scalable Agent Scaffolding for Real-World Codebases

Real-world software engineering tasks require coding agents that can operate on massive repositories, sustain long-horizon sessions, and reliably coordinate complex toolchains at test time. Existing research-grade coding agents offer transparency but struggle when scaled to heavier, production-level workloads, while production-grade systems achieve strong practical performance but provide limited extensibility, interpretability, and controllability. We introduce the Confucius Code Agent (CCA), a software engineering agent that can operate at large-scale codebases. CCA is built on top of the Confucius SDK, an agent development platform structured around three complementary perspectives: Agent Experience (AX), User Experience (UX), and Developer Experience (DX). The SDK supports a unified orchestrator with advanced context management for long-context reasoning, a persistent note-taking system for cross-session continual learning, and a modular extension system for reliable tool use. In addition, we introduce a meta-agent that automates the construction, evaluation, and refinement of agents through a build-test-improve cycle, enabling rapid agent development on new tasks and tool stacks. Instantiated on the Confucius SDK using the meta-agent, CCA demonstrates strong performance on real-world software engineering tasks. On SWE-Bench-Pro, CCA achieves a Resolve@1 of 59%, exceeding prior research baselines as well as commercial results, under identical repositories, model backends, and tool access.

==> assets/get_matched_hunk.py <==
code pointer: https://github.com/facebookresearch/cca-swebench/blob/main/confucius/orchestrator/extensions/file/utils.py


def _get_matched_chunk(
    file_path: Path,
    find_lines: list[tuple[int, str]],
    file_lines: list[str],
    similarity_threshold: float,
) -> ChunkWithSimilarity:
    """Get the start and end indices of the matched lines in the file.

    (This function is used for the custom tag approach)

    Args:
        file_path (Path): The path to the file being searched.
        find_lines (list[tuple[int, str]]): A list of tuples where each tuple contains a line number and the corresponding line content to find.
        file_lines (list[str]): A list of strings representing the lines of the file content.
        similarity_threshold (float): The minimum similarity (0 to 1) to consider a match valid.

    Returns:
        ChunkWithSimilarity: The matched chunk. (similarity == 1.0)
    """

    # Verify find lines are consecutive
    for i in range(len(find_lines) - 1):
        if find_lines[i + 1][0] != find_lines[i][0] + 1:
            raise ValueError("Find lines must have consecutive line numbers")
    file_content = "\n".join(file_lines)
    find_text = "\n".join(content for _, content in find_lines)
    matched_chunks = find_matched_chunks_with_similarity(
        find_text=find_text,
        file_content=file_content,
        similarity_threshold=similarity_threshold,
    )

    occurrences = len(matched_chunks)

    if occurrences == 0:
        raise ValueError(
            f"No occurrence found in the file content and no similar part above the similarity threshold {similarity_threshold:.3f}. Please check the file content and try again."
        )

    if occurrences > 1:
        # found the chunk whose line numbers are the closest to the fine_lines line numbers
        matched_chunk = sorted(
            matched_chunks, key=lambda x: abs(x.start_line - find_lines[0][0])
        )[0]
        return matched_chunk

    assert occurrences == 1, "There should be exactly one occurrence at this point"
    matched_chunk = matched_chunks[0]
    if matched_chunk.similarity == 1.0:
        return matched_chunk

    matched_contents = view_file_content(
        content=file_content,
        start_line=matched_chunk.start_line,
        end_line=matched_chunk.end_line,
        max_view_lines=None,
        include_line_numbers=False,
    )
    matched_view = Tag(
        name="view",
        attributes={
            "start_line": str(matched_chunk.start_line),
            "end_line": str(matched_chunk.end_line),
            "file_path": str(file_path),
        },
        contents=view_file_content(
            content=file_content,
            start_line=matched_chunk.start_line,
            end_line=matched_chunk.end_line,
            max_view_lines=None,
        ),
    ).prettify()
    diff_patch = "\n".join(
        difflib.unified_diff(
            find_text.splitlines(),
            matched_contents.splitlines(),
            fromfile="find_text",
            tofile="matched_contents",
        )
    )
    raise ValueError(
        dedent(
            """\
        No exact occurrence found for the search string you provided.
        
        Closest match (similarity: {similarity}):
        {matched_view}
        
        Difference between expected and found text:
        ```
        {diff_patch}
        ```
        
        ACTION REQUIRED: Please update your `<find>` or `<find_after>` tag to match the exact content in the file with `<line_number>|<exact_line_content>` format.
        
        IMPORTANT: YOU MUST CONTINUE USING <file_edit> tag until successful. 
        DO NOT attempt alternative approaches such as:
        - Creating a new file to override the existing one
        - Using command line tools (e.g., `sed`, `awk`, etc.)
        
        Continue refining your `<find>` or `<find_after>` tag until it exactly matches the file content.
        """
        ).format(
            similarity=f"{matched_chunk.similarity:.3f}",
            matched_view=matched_view,
            diff_patch=diff_patch,
        )
    )

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

